Discretization and Optimization using Graphs: One-Dimensional Algorithm

We consider the problem of discretizing one-dimensional, real-valued functions as graphs. The goal is to find a small set of points, from which we can approximate the remaining function values. The method for approximating the unknown values is interpolation on a discrete graph structure. From the discrete graph structure, we build a refined approximation to the function over its domain. This fine approximation can then be used for problems such as optimization, which we illustrate by identifying local minima.

==> anc/discretize_1d.py <==
'''
-------------------------------------------------------
author:  John Paul Ward  <jpward@ncat.edu>          
         North Carolina A&T State University
         Department of Mathematics and Statistics

version: 25 May 2023
-------------------------------------------------------
'''


import numpy as np
from dotdict import dotdict
from copy import copy

# distance function
def dist(a,b):
    val = abs(a-b)
    return(val)


# Create Laplacian for a  set of data points
def build_Laplacian(data_loc):
    
    # adjacency matrix
    adj = np.zeros((data_loc.shape[0],data_loc.shape[0]),dtype = float)
    
    # sort indices by index
    ind_sort = np.argsort(data_loc[:,0])
    for i in range(data_loc.shape[0]-1):
        adj[ind_sort[i],ind_sort[i+1]] = 1/dist(data_loc[ind_sort[i],0],data_loc[ind_sort[i+1],0])
        
    # fill adjacency matrix
    adj = adj + adj.transpose()
    
    # compute degree and Laplacian matrices
    Degree =  np.diag(np.sum(adj,axis=0))
    Laplacian_loc = Degree-adj
    return(Laplacian_loc)



# identify locations where interpolation fails
def find_bad(data_loc,ind_unknown_loc,approx_loc,tol_loc):
    bad_loc = set([])
    
    maximum = np.max(data_loc[:,-1])
    minimum = np.min(data_loc[:,-1])
    full_range = maximum-minimum
      
    # tolerance is range dependent
    xtol = tol_loc*full_range
    
    for i in ind_unknown_loc:
        xerr = abs(approx_loc[i]-data_loc[i,-1])
        
        if xerr>xtol:
            bad_loc.add(i)
    
    bad_loc = list(bad_loc)
    return(bad_loc)


def initial_points(bnds,num_init=2**3+1,perturb_init=False):
    # initial point set
    initial_points = np.linspace(bnds[0],bnds[1],num_init)
    
    # perturbation on interior points
    if perturb_init:
        perturb = np.zeros((num_init,),dtype=float)
        perturb[1:-1] = (3/4)*(bnds[1]-bnds[0])/(num_init-1)*(np.random.random_sample((num_init-2,))-0.5)
        initial_points += perturb 
    data = np.zeros((initial_points.shape[0],2),dtype=float)
    data[:,0] = initial_points
    return(data)


# build initial discrete representation of a function 
def build(func,bnds,data,refine_max = 3,tol=10**-2):
    
    # initialize output
    res = {}
    res['nfev'] = 0 # total function evaluations 

    # compute function values on initial grid
    if not np.any(data[:,-1]):
        for i in range(data.shape[0]):
            res['nfev'] += 1
            data[i,1] = func(data[i,0])
    
    # initialize approximation 
    approx = np.zeros((data.shape[0],),dtype=float)
    
    # refine everywhere
    bad = list(range(1,data.shape[0]-1))
            
    #------------------------------------------------------------------------------
    #------------------------------------------------------------------------------
    refine_count = 0
    while bad and refine_count<refine_max:
        refine_count += 1
        
        # update known
        ind_known = np.arange(data.shape[0])
        
        # new points
        new_points = []
        for ind in bad:
            data_sort = sorted(data[:,0])
            ind_bad = data_sort.index(data[ind,0])
            data_gap_left = (data[ind,0]-data_sort[ind_bad-1])/2
            data_gap_right = (-data[ind,0]+data_sort[ind_bad+1])/2
            data_rev1 = data[ind,0] - data_gap_left
            data_for1 = data[ind,0] + data_gap_right
            
            new_points += [data_rev1,data_for1]
        new_points = np.unique(new_points)
        
        # new points array
        data_new = np.zeros((len(new_points),2),dtype=float)
        data_new[:,0] = new_points
        for i in range(data_new.shape[0]):
            data_new[i,1] = func(data_new[i,0])
            res['nfev'] += 1
        
        
        # update data array
        data = np.vstack((data,data_new))
        ind_unknown = np.arange(len(ind_known),data.shape[0])
        
        
        # define Laplacian
        Laplacian = build_Laplacian(data)
        
        # update approx
        approx = np.hstack((approx,np.zeros((len(ind_unknown),),dtype=float)))
        
        # compute error
        approx_new = np.linalg.lstsq(Laplacian[:,ind_unknown],-Laplacian[:,ind_known]@data[ind_known,1],rcond=None)[0]
        approx[ind_unknown] = approx_new
        
        bad = find_bad(data,ind_unknown,approx,tol)

    # sort data
    data = data[data[:,0].argsort(),:]
    
    # returned items
    res['refinements'] = refine_count
    res['data'] = data
    res = dotdict(res)
    return(res)



# build full function approximation
def build_fill(data,new_points):

    # initialize output 
    data_final = np.zeros((data.shape[0]+new_points.shape[0],2),dtype=float)
    data_final[:data.shape[0],:] = copy(data)  
    data_final[data.shape[0]:,0] = new_points
    
    _,ind_unique = np.unique(data_final[:,0], return_index=True)
    data_final = data_final[ind_unique,:]
    
    
    for i in range(new_points.shape[0]):
        if new_points[i] not in data[:,0]:
            
            new_entry = np.array([new_points[i],0],dtype=float)
            
            data_temp = np.vstack((new_entry,copy(data)))
            
            # classify known unknown
            ind_known = np.arange(1,data.shape[0]+1)
            ind_unknown = [0]
    
            # define Laplacian
            Laplacian = build_Laplacian(data_temp)
    
            # compute new value
            approx_new = np.linalg.lstsq(Laplacian[:,ind_unknown],-Laplacian[:,ind_known]@data_temp[ind_known,1],rcond=None)[0]
            
            ind = np.where(data_final[:,0]==new_points[i])
            data_final[ind,1] = approx_new

    data_final = data_final[data_final[:,0].argsort(),:]
    return(data_final)

# find local minima
def local_min(data,nbhd):
    minima = []
    for i in range(data.shape[0]):
        strt = max(0,i-nbhd)
        end = min(data.shape[0],i+nbhd)
        if data[i,-1] <= min(data[strt:end,-1]):
            minima += [list(data[i,:])]
    minima = np.array(minima,dtype=float)
    return(minima)


==> anc/dotdict.py <==
'''

https://stackoverflow.com/questions/2352181/how-to-use-a-dot-to-access-members-of-dictionary

'''
class dotdict(dict):
    """dot.notation access to dictionary attributes"""
    __getattr__ = dict.get
    __setattr__ = dict.__setitem__
    __delattr__ = dict.__delitem__




==> anc/main_arxiv_1d.py <==
'''
-------------------------------------------------------
author:  John Paul Ward  <jpward@ncat.edu>          
         North Carolina A&T State University
         Department of Mathematics and Statistics
-------------------------------------------------------
'''


import numpy as np
import matplotlib.pyplot as plt
import discretize_1d as opt


#-----------------------------------------------------------------------
# parameters------------------------------------------------------------


# discretization
num_init = 2**3+1         # number of initial grid points
ref_max = 5               # maximum number of refinements
tol_disc = 10**-2         # tolerance for interpolation
perturb_initial = False   # perturb initial interior grid points

# minimize 
minimize = True  # compute local minima?
nbhd = 10        # size of neighborhood for computing local minima 

# plotting
plots = True
number_full =  2**11+1 # points in full grid (to be interpolated)

# compare
compare = True # compute true function values on full grid for comparison?

#-----------------------------------------------------------------------
#function to discretize-------------------------------------------------------------

def fun(x):
    val = np.sin(1/(x+0.05))
    return(val)

bounds = [0,1] # region to discretize


# ----------------------------------------------------------------------


# initial build
data = opt.initial_points(bounds,num_init,perturb_initial)
res_graph = opt.build(fun,bounds,data,ref_max,tol_disc)


# fill all points using interpolation
full_grid = np.linspace(bounds[0], bounds[1],number_full)
graph_full = opt.build_fill(res_graph.data,full_grid)


if compare:
    # add all function values for comparison
    fun_vals = np.zeros((graph_full.shape[0],1),dtype = float)
    graph_full = np.hstack((graph_full,fun_vals))
    for i in range(graph_full.shape[0]):
        graph_full[i,2] = fun(graph_full[i,0])



if plots:
    # plot curve with sparse graph 
    plt.figure()
    plt.scatter(res_graph.data[:,0], res_graph.data[:,1], c='black',s=10)
    plt.plot(graph_full[:,0], graph_full[:,2], c= "blue",linewidth=0.2)
   
    # plot 1d sparse locations 
    plt.figure()
    plt.scatter(res_graph.data[:,0], np.zeros((res_graph.data.shape[0])), c='black',s=10)

    # plot approx vs true
    plt.figure()
    plt.plot(graph_full[:,0], graph_full[:,2], c= "blue",linewidth=0.5)
    plt.plot(graph_full[:,0], graph_full[:,1], c= "red",linewidth=0.2)

print('evaluations:',res_graph.nfev)

if minimize:
    mins = opt.local_min(graph_full[:,0:2], nbhd)
    print('local minima:\n',mins)









